Pre-training Multilingual Neural Machine Translation by Leveraging Alignment Information

We investigate the following question for machine translation (MT): can we develop a single universal MT model to serve as the common seed and obtain derivative and improved models on arbitrary language pairs? We propose mRASP, an approach to pre-train a universal multilingual neural machine translation model. Our key idea in mRASP is its novel technique of random aligned substitution, which brings words and phrases with similar meanings across multiple languages closer in the representation space. We pre-train a mRASP model on 32 language pairs jointly with only public datasets. The model is then fine-tuned on downstream language pairs to obtain specialized MT models. We carry out extensive experiments on 42 translation directions across a diverse settings, including low, medium, rich resource, and as well as transferring to exotic language pairs. Experimental results demonstrate that mRASP achieves significant performance improvement compared to directly training on those target pairs. It is the first time to verify that multiple low-resource language pairs can be utilized to improve rich resource MT. Surprisingly, mRASP is even able to improve the translation quality on exotic languages that never occur in the pre-training corpus. Code, data, and pre-trained models are available at https://github.com/linzehui/mRASP.

==> Figures/Plot/get_embed.py <==
from sklearn.decomposition import PCA
from sklearn.manifold import TSNE
import numpy as np
import torch
import os
from word_piece.bpe.bpe import BPE

np.set_printoptions(precision=10)

ckpt_paths = {
    "align": "/mnt/cephfs_new_wj/bytetrans/linzehui/checkpoints/multilingual/pretrain/32-lang-pairs-alignment-expand-1-prob-0.30-vocab-1000-no-duplicate/checkpoint_last.pt",
    "noalign": "/mnt/cephfs_new_wj/bytetrans/linzehui/checkpoints/multilingual/pretrain/32-lang-pairs/checkpoint_last.pt"
}

dict_paths = {
    # "english-chinese": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_zh.head5000.txt",
    # "english-french": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_fr.head5000.txt",
    # "english-afrikaans": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_af.head5000.txt",
    # "english-arabic": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_ar.head5000.txt",
    # "english-czech": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_cs.head5000.txt",
    # "english-german": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_de.head5000.txt",
    # "english-turkish": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_tr.head5000.txt",
    "english-russian": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_ru.head5000.txt",
    "english-romanian": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_ro.head5000.txt",
    "english-vietnam": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_vi.head5000.txt",
    "english-estonian": "/mnt/cephfs_new_wj/bytetrans/linzehui/multilingual_data/bilingual-dicts/en_et.head5000.txt",
}

vocab_path = "/mnt/cephfs_new_wj/bytetrans/panxiao.94/experiments/multilingual/bigmodel/vocab/vocab.bpe.32000"
codes_path = "/mnt/cephfs_new_wj/bytetrans/panxiao.94/experiments/multilingual/bigmodel/vocab/codes.bpe.32000"

print(dict_paths.keys())

for lang_pair in dict_paths.keys():
    bilingual_dict_path = dict_paths[lang_pair]
    source, target = lang_pair.split("-")
    for key in ["align", "noalign"]:
        print("====={}=====".format(key))
        print("=====Start Loading=====")
        ckpt_path = ckpt_paths[key]
        ckpt = torch.load(ckpt_path)
        print("=====End Loading=====")
        embed = ckpt["model"]['encoder.embed_tokens.weight'].cpu().detach().numpy()
        
        
        id2tok = {}
        with open(vocab_path, "r") as fv:
            for idx, line in enumerate(fv):
                id2tok[idx+4] = line.split('\t')[0]
        tok2id = {v: k for k, v in id2tok.items()}
        
        subword_encoder = BPE(codes=codes_path, vocabulary=vocab_path)
        
        
        def get_word_token_ids(word):
            _tokens = subword_encoder.encode([word])
            _word_embed = np.zeros(embed.shape[1])
            for tok in _tokens:
                _word_embed += embed[tok2id[tok]]
                
            return _word_embed
            
            
        def cos_similarity(v1, v2):
            return np.dot(v1, v2)/(np.linalg.norm(v1)*np.linalg.norm(v2))
            
        
        source_words = []
        target_words = []
        word_pairs = []
        source_set = set()
        target_set = set()
        source_embs = []
        target_embs = []
    
        with open(bilingual_dict_path, 'r') as fb:
            for line in fb:
                try:
                    en_word, fr_word = line.strip().split(" ")
                    
                except Exception as e:
                    try:
                        en_word, fr_word = line.strip().split("\t")
                    except Exception as e:
                        print(e)
                        continue
                word_pairs.append((en_word, fr_word))
                if en_word in source_set or fr_word in target_set or en_word == fr_word:
                    continue
                try:
                    en_emb = get_word_token_ids(en_word)
                    fr_emb = get_word_token_ids(fr_word)
                    source_embs.append(en_emb)
                    target_embs.append(fr_emb)
                    source_words.append(en_word)
                    target_words.append(fr_word)
                except Exception as e:
                    print(e)
                    continue
                source_set.add(en_word)
                target_set.add(fr_word)
             
        os.system("mkdir -p {}".format(lang_pair))
        with open("{}/{}.txt".format(lang_pair, source), "w") as fwe:
            for en_w in source_words:
                fwe.write("{}\n".format(en_w))
                
        with open("{}/{}.txt".format(lang_pair, target), "w") as fwf:
            for fr_w in target_words:
                fwf.write("{}\n".format(fr_w))
        
        source_embs = np.array(source_embs)
        target_embs = np.array(target_embs)
        
        np.savetxt("{}/{}_embeds_{}.csv".format(lang_pair, source, key), source_embs, delimiter=',')
        np.savetxt("{}/{}_embeds_{}.csv".format(lang_pair, target, key), target_embs, delimiter=',')



==> Figures/Plot/mRASP_BLEU_with_number_sentences.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.ticker as ticker\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def autolabel(rects):\n",
    "    for rect in rects:\n",
    "        height = rect.get_height()\n",
    "        plt.text(rect.get_x()+rect.get_width()/2., height + 0.01, '%.1f'%float(height),\n",
    "                ha='center', va='bottom', fontsize=20, fontname=\"stixgeneral\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def autolabel(x, y, ax):\n",
    "    for x_i, y_i in zip(x, y):\n",
    "        if float(y_i) == 29.3:\n",
    "            bias = -2.5\n",
    "        else:\n",
    "            bias = 0.5\n",
    "        ax.text(x_i, y_i + bias, '%.2f'%float(y_i),\n",
    "                ha='center', va='bottom', fontsize=20, fontname=\"stixgeneral\")\n",
    "        \n",
    "def plot(single, finetune, x_labels, _range, title):\n",
    "    _data = []\n",
    "    for ls in [single, finetune]:\n",
    "        data = [value[1] for value in ls]\n",
    "        _data.append(data)\n",
    "    data = np.array(list(zip(*_data)))\n",
    "\n",
    "    length = len(data)\n",
    "\n",
    "    # Set plot parameters\n",
    "    fig, ax = plt.subplots(figsize=(10, 7))\n",
    "    sns.set_style(\"whitegrid\", {'grid.linestyle': '--'})\n",
    "    plt.xlabel(\"Sentence Pair Size\", fontsize=30, fontname=\"stixgeneral\")\n",
    "    plt.ylabel(\"BLEU\", fontsize=30, fontname=\"stixgeneral\")\n",
    "\n",
    "    width = 1.0 # width of bar\n",
    "    x = np.arange(length)\n",
    "\n",
    "    ax1 = sns.lineplot(x, data[:,0], palette=['black'], label='Direct', marker=\"o\", markersize=16, linewidth=3.0)\n",
    "    ax2 = sns.lineplot(x, data[:,1], palette=['black'], label='mRASP', marker=\"^\", markersize=16, linewidth=3.0)  # #0F52BA\n",
    "\n",
    "    autolabel(x, data[:,0], ax1)\n",
    "    autolabel(x, data[:,1], ax2)\n",
    "    ax.tick_params(labelsize=24)\n",
    "    ax.set_ylim(_range[0], _range[1])\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels(x_labels, fontsize=24)\n",
    "    plt.yticks(fontname=\"stixgeneral\") \n",
    "    plt.xticks(fontname=\"stixgeneral\") \n",
    "    ax.legend(fontsize=20, prop=font)\n",
    "    ax.set_title(title, fontsize=22)\n",
    "\n",
    "    plt.grid(True, 'major', 'y', ls='--', lw=2.2, c='k', alpha=.3)\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    plt.show()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "noalign = [(2, 0.), (3, 0.), (4, 0.), (5, 1.65), (6, 3.12), (7, 21.03), (8, 24.41), (9, 29.3)]\n",
    "align = [(2, 24.46), (3, 24.52), (4, 25.31), (5, 26.03), (6, 26.32), (7, 28.24), (8, 29.01), (9, 30.3)]\n",
    "x_labels = ['1K', '5K', '10K', '50K', '100K', '500K', '1M', '4.5M']\n",
    "\n",
    "fig = plot(noalign, align, x_labels, [-1, 35.], '')\n",
    "fig.savefig(\"compare.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Plot/plot_embed.py <==
# -*- coding: utf-8 -*-

from sklearn.decomposition import PCA
import numpy as np


def cos_similarity(v1, v2):
    return np.dot(v1, v2) / (np.linalg.norm(v1) * np.linalg.norm(v2))

lang_pairs = [
    # "english-chinese",
    # "english-french",
    # "english-afrikaans",
    'english-arabic',
    # 'english-czech',
    'english-german',
    'english-turkish',
    # 'english-russian',
    'english-romanian',
    # 'english-vietnam',
    # 'english-estonian'
]
for lang_pair in lang_pairs:
    source, target = lang_pair.split("-")
    print(">====={}=====<".format(lang_pair))
    for key in ["align", "noalign"]:
        print("====={}=====".format(key))
        
        source_words = []
        target_words = []
        
        with open("{}/{}.txt".format(lang_pair, source), "r") as f:
            for line in f:
                if len(line.strip()) > 0:
                    source_words.append(line.strip())
                
        with open("{}/{}.txt".format(lang_pair, target), "r") as f:
            for line in f:
                if len(line.strip()) > 0:
                    target_words.append(line.strip())
                
        word_pairs = [("one", ""), ("team", ""), ("before", "")]
        
        source_word_to_id = {w: i for i, w in enumerate(source_words)}
        target_word_to_id = {w: i for i, w in enumerate(target_words)}
        
        word_pair_ids = [source_word_to_id[w[0]] for w in word_pairs]
        
        source_embs = np.genfromtxt("{}/{}_embeds_{}.csv".format(lang_pair, source, key), delimiter=',')
        target_embs = np.genfromtxt("{}/{}_embeds_{}.csv".format(lang_pair, target, key), delimiter=',')
        
        all_embs = np.concatenate([source_embs, target_embs])
        
        all_len = len(target_words)
        print(all_len)
        each_len = 7
        start_idx = 0
        english_words_sample = source_words[start_idx:start_idx + each_len]
        french_words_sample = target_words[start_idx:start_idx + each_len]
        source_embs_sample = source_embs[start_idx:start_idx + each_len]
        target_embs_sample = target_embs[start_idx:start_idx + each_len]
        
        all_embs_sample = np.concatenate([source_embs_sample, target_embs_sample])
        
        print("=====Start Calculating=====")
        pca = PCA(n_components=2)
        reduced_embs = pca.fit_transform(all_embs)
        print("=====End Calculating=====")
        
        import matplotlib.pyplot as plt
        import seaborn as sns
        from matplotlib.font_manager import FontProperties
        ChineseFont = FontProperties('SimHei')
        
        xs = [reduced_embs[:all_len, :], reduced_embs[all_len:, :]]
        ys = [reduced_embs[:all_len, :], reduced_embs[all_len:, :]]
        ls = [source_words, ["{}({})".format(i, target) for i in source_words]]
        
        labels = [source[0].upper()+source[1:], target[0].upper()+target[1:]]
        
        pointcolors = ["r", "b"]
        colors = ["black", "black"]
        
        fig = plt.figure(figsize=(8, 8))
        plt.axis('off')
        sns.set_style("whitegrid", {'grid.linestyle': '--'})
        
        for idx, (x, y, l) in enumerate(zip(xs, ys, ls)):
            x = x[:, 0]
            y = y[:, 1]
            plt.scatter(x, y, s=1, label=labels[idx])
            plt.tick_params(labelsize=4)
            for i, t in enumerate(l):
                if i in word_pair_ids:
                    plt.plot(x[i], y[i], 'ro', markersize=5, marker='x')
        fig.legend(prop={'size': 20})
        plt.tight_layout()
        plt.savefig("{}/{}-1.pdf".format(lang_pair, key), bbox_inches='tight')

